Supporting Security Sensitive Tenants in a Bare-Metal Cloud

Bolted is a new architecture for bare-metal clouds that enables tenants to control tradeoffs between security, price, and performance. Security-sensitive tenants can minimize their trust in the public cloud provider and achieve similar levels of security and control that they can obtain in their own private data centers. At the same time, Bolted neither imposes overhead on tenants that are security insensitive nor compromises the flexibility or operational efficiency of the provider. Our prototype exploits a novel provisioning system and specialized firmware to enable elasticity similar to virtualized clouds. Experimentally we quantify the cost of different levels of security for a variety of workloads and demonstrate the value of giving control to the tenant.

==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/apoorve-test.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 3

x = ['Foreman\n(ISO)', 'Un-Attested\n UEFI', 'Un-Attested\n LFW']
y1 = np.array([150,150,54])
y2 = np.array([3,3,0])
y3 = np.array([0,0,0])
y4 = np.array([0,0,7])
y6 = np.array([0,0,0])
y7 = np.array([0,0,0])
y8 = np.array([0,0,0])
y9 = np.array([0,0,100])
y10 = np.array([0,115,0])
y11 = np.array([329,0,0])
y12 = np.array([150,0,0])
y13 = np.array([3,0,0])
y14 = np.array([70,0,0])
y15 = np.array([0,0,10])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
#fig = plt.figure()
fig, ax = plt.subplots(figsize=(7.5, 3.5))
#ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 18) 
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=16)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
#plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='FW-S Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2, color='#0000e6',label='LFW Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y15, bar_width, alpha=1, bottom=y1, color='#00e6e6', label="Downloading Tenant\nKernel and initrd",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y4, color='#ffccff', label="Download ATT-S Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc='center right', bbox_to_anchor=(0.2, 0.15, 0.8, 1.2), ncol=2, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=12)
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,720])

plt.subplots_adjust(left=0.15, bottom=0.18, right=0.98, top=0.90, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/confidence.py <==
import numpy as np
import scipy.stats

def mean_confidence_interval(data, confidence=0.95):
    a = 1.0 * np.array(data)
    print(a)
    n = len(a)
    m, se = np.mean(a), scipy.stats.sem(a)
    h = se * scipy.stats.t.ppf((1 + confidence) / 2., n-1)
    return h
    #return m, m-h, m+h, h


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/draw_dd_remote.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import confidence as cf

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
    plt.xticks(_X, X)


dd_exp = pd.read_csv("dd_remote.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_df = dd_exp.groupby('TYPE')

dd_reads_ = []
dd_writes = []


dd_reads_mean_dict = dict();
dd_writes_mean_dict = dict();

dd_reads_std_dict = dict();
dd_writes_std_dict = dict();

for key, values in grouped_df:
        print(key)
        dd_reads_mean_dict[key]=np.mean(grouped_df.get_group(key)['Read'].values);
        dd_writes_mean_dict[key]=np.mean(grouped_df.get_group(key)['Write'].values);
        dd_reads_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Read'].values); #np.std(grouped_df.get_group(key)['Read'].values);
        dd_writes_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Write'].values); #np.std(grouped_df.get_group(key)['Write'].values);


clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#b2df8a',
        'LUKS': '#1f78b4',
        'IMA':'#33a02c',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
#label = ['Base', 'LUKS', 'IPSec', 'IMA']
label = ['Base', 'LUKS', 'IPSec']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    colors.append(clrs[exp]);
    dd_means_2.append([
        dd_reads_mean_dict[exp],
        dd_writes_mean_dict[exp]])
    dd_std_2.append([dd_reads_std_dict[exp], dd_writes_std_dict[exp]])


dd_exp_types = label
print(dd_exp_types)
n_groups = len(dd_exp_types)

#plt.rcParams["font.family"] = "Arial"
plt.rcParams["font.family"] = "Times New Roman"

operation = ['Read','Write']
x_pos = np.arange(len(operation))

fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 20})

subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
#ax.set_xticklabels(operation)
ax.set_xticklabels(operation, fontsize=20)
ax.legend(dd_exp_types, bbox_to_anchor=(0., 1.02, 1., .1), loc=3,
        mode="expand", borderaxespad=0.,  fontsize=16, ncol=3)
ax.set_ylabel('IO Throughput (MBps)',fontsize=20)
ax.set_xlabel('Operation', fontsize=20)
plt.tick_params(labelsize=20)


# Save the figure and show
plt.tight_layout()
plt.subplots_adjust(left=0.19, bottom=0.2, right=0.98, top=0.85, wspace=None, hspace=None)

plt.savefig('dd_microbenchmark_remote.pdf', format='pdf', dpi=200)
plt.savefig('dd_microbenchmark_remote.png', format='png', dpi=200)

plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/draw_dd_results.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import confidence as cf

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
    plt.xticks(_X, X)


dd_exp = pd.read_csv("dd.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_df = dd_exp.groupby('TYPE')

dd_reads_ = []
dd_writes = []


dd_reads_mean_dict = dict();
dd_writes_mean_dict = dict();

dd_reads_std_dict = dict();
dd_writes_std_dict = dict();

for key, values in grouped_df:
        print(key)
        dd_reads_mean_dict[key]=np.mean(grouped_df.get_group(key)['Read'].values);
        dd_writes_mean_dict[key]=np.mean(grouped_df.get_group(key)['Write'].values);
        dd_reads_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Read'].values); #np.std(grouped_df.get_group(key)['Read'].values);
        dd_writes_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Write'].values); #np.std(grouped_df.get_group(key)['Write'].values);


clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#b2df8a',
        'LUKS': '#1f78b4',
        'IMA':'#33a02c',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
#label = ['Base', 'LUKS', 'IPSec', 'IMA']
label = ['Base', 'LUKS']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    colors.append(clrs[exp]);
    dd_means_2.append([
        dd_reads_mean_dict[exp],
        dd_writes_mean_dict[exp]])
    dd_std_2.append([dd_reads_std_dict[exp], dd_writes_std_dict[exp]])


dd_exp_types = label
print(dd_exp_types)
n_groups = len(dd_exp_types)


plt.rcParams["font.family"] = "Times New Roman"
#plt.rcParams["font.family"] = "Arial"

operation = ['Read','Write']
x_pos = np.arange(len(operation))

fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 20})

subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
#ax.set_xticklabels(operation)
ax.set_xticklabels(operation, fontsize=20)
plt.tick_params(labelsize=20)

ax.legend(dd_exp_types, bbox_to_anchor=(0.0, 1.02, 1., .1), loc=3,
        mode="expand", borderaxespad=0.,  fontsize=16, ncol=2)
ax.set_ylabel('IO Throughput (MBps)',fontsize=20)
ax.set_xlabel('Operation', fontsize=20)

# Save the figure and show
plt.tight_layout()
plt.subplots_adjust(left=0.19, bottom=0.2, right=0.98, top=0.85, wspace=None, hspace=None)

plt.savefig('dd_microbenchmark_local.pdf', format='pdf', dpi=200)
plt.savefig('dd_microbenchmark_local.png', format='png', dpi=200)

plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/draw_ima.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf


def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("ima_result.csv")

dd_exp_types = dd_exp['nthreads'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('TYPE')
for key, values in grouped_is:
    if key == "Base":
        base_total =  grouped_is.get_group(key);
    else:
        ima_total = grouped_is.get_group(key);

labels = []

base_mean = []
base_std = []
ima_mean = []
ima_std = []

grouped_df = base_total.groupby('nthreads')
for key, values in grouped_df:
    base_mean.append(np.mean(grouped_df.get_group(key)['Run time'].values));
    base_std.append(cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values));

grouped_df = ima_total.groupby('nthreads')
for key, values in grouped_df:
    ima_mean.append(np.mean(grouped_df.get_group(key)['Run time'].values));
    ima_std.append(cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values));

clrs = {'Base': '#1f78b4',
        'IPSEC': '#ffffb3',
        'IPSec': '#33a02c',
        'LUKS': '#1f78b4',
        'IMA':'#b2df8a',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}

label = ['Base', 'IMA']

base_means_2 = []
dd_std_2 = []
colors = []

#n_groups = len(dd_exp_types)

plt.rcParams["font.family"] = "Times New Roman"
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 18})

print(base_mean)
print(ima_mean)

xaxesvals = ["01", "02", "04", "08", "16", "20", "32", "64"]


ax.plot(xaxesvals, base_mean, color=clrs['Base'], label='Base')
ax.plot(xaxesvals, ima_mean, color=clrs['LUKS+IPSec+IMA'], label='IMA')
#subcategorybar(operation, dd_means_2, dd_std_2, colors)

#ax.set_xlim((min(dd_exp_types), max(dd_exp_types)))
#ax.set_xticks()
#ax.set_xticklabels(operation)
ax.set_ylabel('Runtime (Seconds)', fontsize=18)
ax.set_xlabel('Number of threads', fontsize=18)

ax.legend(label, loc=0, fontsize=18)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
plt.tick_params(labelsize=14)
plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.18, bottom=0.18, right=0.98, top=0.99, wspace=None, hspace=None)

plt.savefig('../ima_macrobenchmark.pdf', format='pdf', dpi=200)
plt.savefig('../ima_macrobenchmark.png', format='png', dpi=200)

plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/draw_mpi.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf


def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("mpi_result.csv")

dd_exp_types = dd_exp['experiment'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('app')
for key, values in grouped_is:
    if key == "EP":
        mpi_ep_total =  grouped_is.get_group(key);
    elif key == "CG":
        mpi_cg_total = grouped_is.get_group(key);
    elif key == "FT":
        mpi_ft_total = grouped_is.get_group(key);
    else:
        mpi_mg_total = grouped_is.get_group(key);

labels = []

mpi_ep_mean_dict = dict();
mpi_cg_mean_dict = dict();
mpi_ft_mean_dict = dict();
mpi_mg_mean_dict = dict();

mpi_ep_std_dict = dict();
mpi_cg_std_dict = dict();
mpi_ft_std_dict = dict();
mpi_mg_std_dict = dict();


grouped_df = mpi_ep_total.groupby('experiment')
for key, values in grouped_df:
    labels.append(key)
    mpi_ep_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_ep_std_dict[key]= cf.mean_confidence_interval([x/mpi_ep_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
        #np.std([x/mpi_ep_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = mpi_cg_total.groupby('experiment')
for key, values in grouped_df:
    mpi_cg_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_cg_std_dict[key]=cf.mean_confidence_interval([x/mpi_cg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
#    np.std([x/mpi_cg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = mpi_ft_total.groupby('experiment')
for key, values in grouped_df:
    mpi_ft_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_ft_std_dict[key]= cf.mean_confidence_interval([x/mpi_ft_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
    #np.std([x/mpi_ft_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = mpi_mg_total.groupby('experiment')
for key, values in grouped_df:
    mpi_mg_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_mg_std_dict[key]=cf.mean_confidence_interval([x/mpi_mg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
        #np.std([x/mpi_mg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);


clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#b2df8a',
        'LUKS': '#1f78b4',
        'IMA':'#33a02c',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}

label = ['Base', 'LUKS', 'IPSec', 'IMA', 'LUKS+IPSec', 'LUKS+IPSec+IMA']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    colors.append(clrs[exp]);
    print (exp)
    dd_means_2.append([
        mpi_ep_mean_dict[exp]/mpi_ep_mean_dict['Base'],
        mpi_cg_mean_dict[exp]/mpi_cg_mean_dict['Base'],
        mpi_ft_mean_dict[exp]/mpi_ft_mean_dict['Base'],
        mpi_mg_mean_dict[exp]/mpi_mg_mean_dict['Base']])
    dd_std_2.append([mpi_ep_std_dict[exp], mpi_cg_std_dict[exp], mpi_ft_std_dict[exp], mpi_mg_std_dict[exp]])

dd_exp_types = label
n_groups = len(dd_exp_types)

operation = ['EP','CG', 'FT', 'MG']
x_pos = np.arange(len(operation))
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 14})

subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=14)
#ax.legend(dd_exp_types, loc=2, fontsize=12, ncol=2)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
ax.legend(dd_exp_types, bbox_to_anchor=(0., 0.6, 0.8, .102), loc=2,
        mode="expand", borderaxespad=0.,  fontsize=12, ncol=3)
ax.set_ylabel('Normalized Run Time', fontsize=14)
ax.set_xlabel('Application',fontsize=14)

plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.12, bottom=0.20, right=0.98, top=0.98, wspace=None, hspace=None)

plt.savefig('mpi_macrobenchmark.pdf', format='pdf', dpi=200)
plt.savefig('mpi_macrobenchmark.png', format='png', dpi=200)

plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/draw_mtu.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import confidence as cf


def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)

dd_exp = pd.read_csv("dd_mtu.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)

dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_df = dd_exp.groupby('TYPE')

dd_reads = []
dd_writes = []
for key, values in grouped_df:
#        print(key)
#        print(grouped_df.get_group(key)['BW'].values, "\n")
        dd_reads.append(grouped_df.get_group(key)['1500 Bytes'].values);
        dd_writes.append(grouped_df.get_group(key)['9000 Bytes'].values);


print(dd_reads);
print(dd_writes);


dd_reads_mean = []
dd_reads_std = []

dd_writes_mean = []
dd_writes_std = []

dd_means_2 = []
dd_std_2 = []

for r in dd_reads:
    dd_reads_mean.append(round(np.mean(r), 2))
    dd_reads_std.append(round(cf.mean_confidence_interval(r), 2))

for w in dd_writes:
    dd_writes_mean.append(round(np.mean(w), 2))
    dd_writes_std.append(round(cf.mean_confidence_interval(w), 2))

for x, y in zip(dd_reads_mean, dd_writes_mean):#, dd_reads_std, dd_writes_std:
    dd_means_2.append([x, y])

for x, y in zip(dd_reads_std, dd_writes_std):
    dd_std_2.append([x, y])

print("read ", dd_reads_mean)
print("write", dd_writes_mean)

print("means", dd_means_2)
print("std", dd_std_2)

print(dd_exp_types)
n_groups = len(dd_exp_types)

operation = ['1500 Bytes','9000 Bytes']
x_pos = np.arange(len(operation))

plt.rcParams["font.family"] = "Times New Roman"
#plt.rcParams["font.family"] = "Arial"

fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 20})


colors = ['#a6cee3', '#1f78b4', '#b2df8a', '#33a02c']
subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=20)
#ax.legend(dd_exp_types, loc=1)
ax.legend(dd_exp_types, bbox_to_anchor=(0., 1.02, 1., .1), loc=3,
        mode="expand", borderaxespad=0.,  fontsize=14, ncol=3)
ax.set_ylabel('IO Throughput (Gbps)', fontsize=20)
ax.set_xlabel('MTU Size', fontsize=20)
plt.tick_params(labelsize=20)
#ax.set_title('Iperf Benchmark - MTU')

# Save the figure and show
plt.tight_layout()
plt.subplots_adjust(left=0.19, bottom=0.2, right=0.98, top=0.85, wspace=None, hspace=None)
#plt.subplots_adjust(left=0.12, bottom=0.20, right=0.98, top=0.90, wspace=None, hspace=None)
plt.savefig('iperf_microbenchmark_mut.pdf', format='pdf', dpi=200)
plt.savefig('iperf_microbenchmark_mut.png', format='png', dpi=200)

plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/draw_spark.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf

def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    print (n)
    _X = np.arange(len(X))
    print (_X)
    for i in range(n):
        rect = plt.bar(_X, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("spark_result.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('Input Size')
for key, values in grouped_is:
    print(grouped_is.get_group(key))
    if key == "50 GB":
        spark_50g_total =  grouped_is.get_group(key);
    else:
        spark_260g_total = grouped_is.get_group(key);

spark_50g_mean_dict = dict();
spark_260g_mean_dict = dict();

spark_50g_std_dict = dict();
spark_260g_std_dict = dict();

grouped_df = spark_50g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_50g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_50g_std_dict[key]=np.std([x/spark_50g_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = spark_260g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_260g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_260g_std_dict[key]=cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values);    # np.std(grouped_df.get_group(key)['Run time'].values);

clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#33a02c',
        'LUKS': '#1f78b4',
        'IMA':'#b2df8a',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
label = ['Base', 'LUKS', 'IPSec', 'IMA', 'LUKS+IPSec', 'LUKS+IPSec+IMA']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    print(exp)
    colors.append(clrs[exp]);
    dd_means_2.append(
        spark_260g_mean_dict[exp])
    dd_std_2.append(
        spark_260g_std_dict[exp])

dd_exp_types = label
n_groups = 1 #len(dd_exp_types)

print(dd_exp_types)
n_groups = len(dd_exp_types)

#operation = ['50 GB','260 GB']
operation = dd_exp_types
x_pos = np.arange(len(operation))
print(dd_means_2)
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 18})

p = ax.bar(x_pos, dd_means_2, yerr=dd_std_2);
p[0].set_facecolor(clrs['Base'])
p[1].set_facecolor(clrs['LUKS'])
p[2].set_facecolor(clrs['IMA'])
p[3].set_facecolor(clrs['IPSec'])
p[4].set_facecolor(clrs['LUKS+IPSec'])
p[5].set_facecolor(clrs['LUKS+IPSec+IMA'])

#subcategorybar(operation, dd_means_2, dd_std_2, colors)

plt.xticks(rotation=12)
ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=16)
#ax.legend(operation, loc=0, fontsize=8)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
ax.set_ylabel('Run Time (sec)', fontsize=18)
ax.set_xlabel('Security Component', fontsize=18)
#ax.set_title('Spark MacroBenchmark - 16 Nodes Cluster')

# Save the figure and show
plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.16, bottom=0.30, right=0.90, top=0.99, wspace=None, hspace=None)

plt.savefig('spark_microbenchmark_remote.pdf', format='pdf', dpi=200)
plt.savefig('spark_microbenchmark_remote.png', format='png', dpi=200)

plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/draw_vm.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf

def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    print (n)
    _X = np.arange(len(X))
    print (_X)
    for i in range(n):
        rect = plt.bar(_X, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("vm_result.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('Input Size')
for key, values in grouped_is:
    print(grouped_is.get_group(key))
    if key == "50 GB":
        spark_50g_total =  grouped_is.get_group(key);
    else:
        spark_260g_total = grouped_is.get_group(key);

spark_50g_mean_dict = dict();
spark_260g_mean_dict = dict();

spark_50g_std_dict = dict();
spark_260g_std_dict = dict();

grouped_df = spark_50g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_50g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_50g_std_dict[key]=np.std([x/spark_50g_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = spark_260g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_260g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_260g_std_dict[key]=cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values);    # np.std(grouped_df.get_group(key)['Run time'].values);

clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#33a02c',
        'LUKS': '#1f78b4',
        'IMA':'#b2df8a',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
label = ['Base', 'LUKS', 'IPSec', 'IMA', 'LUKS+IPSec', 'LUKS+IPSec+IMA']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    print(exp)
    colors.append(clrs[exp]);
    dd_means_2.append(
        spark_260g_mean_dict[exp])
    dd_std_2.append(
        spark_260g_std_dict[exp])

dd_exp_types = label
n_groups = 1 #len(dd_exp_types)

print(dd_exp_types)
n_groups = len(dd_exp_types)

#operation = ['50 GB','260 GB']
operation = dd_exp_types
x_pos = np.arange(len(operation))
print(dd_means_2)
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 18})

p = ax.bar(x_pos, dd_means_2, yerr=dd_std_2);
p[0].set_facecolor(clrs['Base'])
p[1].set_facecolor(clrs['LUKS'])
p[2].set_facecolor(clrs['IMA'])
p[3].set_facecolor(clrs['IPSec'])
p[4].set_facecolor(clrs['LUKS+IPSec'])
p[5].set_facecolor(clrs['LUKS+IPSec+IMA'])

#subcategorybar(operation, dd_means_2, dd_std_2, colors)

plt.xticks(rotation=12)
ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=16)
#ax.legend(operation, loc=0, fontsize=8)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
ax.set_ylabel('Operation/second', fontsize=18)
ax.set_xlabel('Security Component', fontsize=18)
#ax.set_title('Spark MacroBenchmark - 16 Nodes Cluster')

# Save the figure and show
plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.12, bottom=0.30, right=0.90, top=0.99, wspace=None, hspace=None)

plt.savefig('vm_microbenchmark_remote.pdf', format='pdf', dpi=200)
plt.savefig('vm_microbenchmark_remote.png', format='png', dpi=200)

plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/graphs.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm

def subcategorybar(X, _X, vals, err, width=2.0):
    n = len(vals)

    print(n)
    for i in range(n):
        plt.bar(_X, vals[i], 
                yerr=err[i], width=width/float(n), align="edge")   
    plt.xticks(_X, X)

aggbw = pd.read_csv("https://gist.githubusercontent.com/maniaabdi/92117eb9cdcf58cd075975ac5b6f2ee9/raw/a3a70a5b8cca0b9d7fb6620f150948a11df48cde/readresultspublic.csv")

print(aggbw.ftypes)
print(aggbw.columns)

node16 = aggbw.loc[aggbw['Nodes'] == 16]
luks = node16.loc[node16['experiment'] == 'LUKS']['BW'].values;
base = node16.loc[node16['experiment'] == 'Base']['BW'].values;
ipsec = node16.loc[node16['experiment'] == 'IPSec']['BW'].values;
ima = node16.loc[node16['experiment'] == 'IMA']['BW'].values;
ipsecluks = node16.loc[node16['experiment'] == 'IPSec+LUKS']['BW'].values;
ipsecluksima = node16.loc[node16['experiment'] == 'IPSec+LUKS+IMA']['BW'].values;

aggbw_cols = aggbw['experiment'].unique()
x_pos = np.arange(len(aggbw_cols))

grouped_df = node16.groupby('experiment')

CTEs = []
error = []
for key, values in grouped_df:
#        print(key)
#        print(grouped_df.get_group(key)['BW'].values, "\n")
        CTEs.append(np.mean(grouped_df.get_group(key)['BW'].values));
        error.append(np.std(grouped_df.get_group(key)['BW'].values));

print(CTEs, "\n")
print(error, "\n")

#colors = cm.rainbow(np.linspace(0, 1, len(ys)))

X = ['1G','50G','256G']

CTEs2 = [x * 2 for x in CTEs]
CTEs3 = [x * 3 for x in CTEs]

#subcategorybar(X, x_pos, [CTEs, CTEs2, CTEs3], [error, error, error])
x_pos2 = np.arange(3)


fig, ax = plt.subplots()
df = pd.DataFrame(np.c_[CTEs,CTEs2,CTEs3].T, index=X)
df.plot(kind='bar', ax=ax)
ax.legend(aggbw_cols)

# Build the plot
#ax.bar(x_pos, CTEs, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=10)
#ax.bar(x_pos, CTEs2, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=10)
#ax.bar(x_pos, CTEs3, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=10)
ax.set_ylabel('Aggregate Bandwidth')
ax.set_xlabel('Dataset Size')
#ax.set_xticks(x_pos)
#ax.set_xticklabels(aggbw_cols)
ax.set_title('dd - Read Benchmark')
#ax.yaxis.grid(True)

# Save the figure and show
#plt.tight_layout()
plt.savefig('bar_plot_with_error_bars.png')
plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/macro_hpc.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})
rcParams.update({'font.size': 13})
plt.style.use('classic')
import numpy as np


plt.rcParams["font.family"] = "Times New Roman"
app_names = ["EP","CG", "FT", "MG", "TeraSort", "FileBench"]

#app_names = ["mysql", "kmeans", "ep", "cg", "lavamd", "apache"]

N = len(app_names)

fig, ax = plt.subplots(figsize=(6, 2.1))
width = 0.1
xInds = np.asarray([0,0.55,1.1,1.65,2.2,2.75])
#xInds = np.arange(N)
#xInds = np.array([0.5, 1.0, 1.5, 2.0#])
#xInds = np.array([1.0,  2.0,  3.0])
#ax.set_xticks(xInds + width)
ax.tick_params(axis=u'both', which=u'both', length=0, pad=10)
ax.yaxis.grid(True)
plt.bar(xInds, ( 0.50,2.01,-0.66,-1.09,25.01,2.29), width, yerr=(0.78,0.12,0.05,4.06,13.29,1.33), color='#a6cee3', label='LUKS',align='center')
plt.bar(xInds+(1*width), (17.93,203.35,146.00,79.04,39.6,53.47 ), width, yerr=(3.68,2.01,1.96,7.71,12.57,1.05), color='#1f78b4', label='IPSec',align='center')
plt.bar(xInds+(2*width), (14.36,204.39,145.84,67.05,33.63,54.35), width, yerr=(4.99,4.03,1.36,9.06,5.75,1.11), color='#b2df8a', label='LUKS+IPSec',align='center')

plt.axvline(x=2.02, color='k', linestyle='-.')
plt.axvline(x=2.03, color='k', linestyle='-.')
plt.axvline(x=2.6, color='k', linestyle='-.')
plt.axvline(x=2.61, color='k', linestyle='-.')

plt.text(0.3,190,'MPI', fontsize=16,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(2.32,190,'Spark', fontsize=16,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(2.85,190,'VM', fontsize=16,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))

#plt.bar(xInds, (34.11,33.88,30.77,33.33,32.66,37), width, color='#7fbf7b', label='ASC*',align='center')
#plt.bar(xInds+width, (11.55,11,14.33,14.77,14.66,14.44), width, color='#ef8a62', label='ASC+VA',align='center')
#plt.bar(xInds+(2*width), (10,4.7,4.4,4.66,4.66,5.11), width, color='#2b8cbe', label='chkrootkit',align='center')
#ax.bar(xInds, 75, width, color='#3DB0E5', label='native')
#ax.bar(xInds + width, 80, width, color='#8DB0E5', label='agentful')
#ax.bar(xInds, default, width, color='#8DB0E5', label='default')
#ax.bar(xInds + width, confex, width, color='#355BB7', label='ConfEx')
plt.yticks(np.arange(0,225,30), fontsize=16)
plt.xticks(xInds+(width*0.5), app_names, rotation_mode='anchor', rotation=15, fontsize=16)
ax.set_xlabel('Applications', labelpad=10, fontsize=16)
ax.set_ylabel('Performance\nDegradation (%)', labelpad=10, fontsize=16)
ax.set_ylim([-20,225])
ax.set_xlim([-0.15,3.1])
#plt.legend(loc='best', prop={'size':11})
plt.legend(loc='best', bbox_to_anchor=(0.0, 0.0, 1.0, 1.25), ncol=5, mode='expand', borderaxespad=0, prop={'size':13})
plt.savefig('../macro_hpc.pdf', bbox_inches='tight')
plt.savefig('../macro_hpc.png', bbox_inches='tight')
plt.close(fig)


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/micro.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})
rcParams.update({'font.size': 14})
plt.style.use('classic')
import numpy as np

app_names = ["EP","CG", "FT", "MG", "TeraSort", "FileBench"]

#app_names = ["mysql", "kmeans", "ep", "cg", "lavamd", "apache"]

N = len(app_names)

fig, ax = plt.subplots(figsize=(10, 2.1))
width = 0.1
xInds = np.asarray([0,0.75,1.5,2.25,3,3.75])
#xInds = np.arange(N)
#xInds = np.array([0.5, 1.0, 1.5, 2.0#])
#xInds = np.array([1.0,  2.0,  3.0])
#ax.set_xticks(xInds + width)
ax.tick_params(axis=u'both', which=u'both', length=0, pad=10)
ax.yaxis.grid(True)
plt.bar(xInds, ( 12, 34.11,1,1,16.38,1), width, yerr=(0,0,0,0,15.14,0), color='#8dd3c7', label='LUKS',align='center')
plt.bar(xInds+(1*width), ( 4.7, 33.88,2,2,26.23,2), width, yerr=(0,0,0,0,17.42,0), color='#ffffb3', label='IPSec',align='center')
plt.bar(xInds+(2*width), ( 4.4, 30.77,3,3,33.40,3), width, yerr=(0,0,0,0,19.16,0), color='#bebada', label='LUKS+IPSec',align='center')
plt.bar(xInds+(3*width), ( 4.66, 33.33,4,4,23.98,4), width, yerr=(0,0,0,0,5.7,0), color='#fb8072', label='IMA',align='center')
plt.bar(xInds+(4*width), ( 4.66, 32.66,5,5,53.85,5), width, yerr=(0,0,0,0,7.48,0), color='#80b1d3', label='LUKS+IPSec+IMA',align='center')

plt.axvline(x=2.82, color='k', linestyle='-.')
plt.axvline(x=2.83, color='k', linestyle='-.')
plt.axvline(x=3.58, color='k', linestyle='-.')
plt.axvline(x=3.59, color='k', linestyle='-.')

plt.text(1.5,80,'MPI', fontsize=14,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(3.2,80,'Spark', fontsize=14,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(3.95,80,'VM', fontsize=14,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))

#plt.bar(xInds, (34.11,33.88,30.77,33.33,32.66,37), width, color='#7fbf7b', label='ASC*',align='center')
#plt.bar(xInds+width, (11.55,11,14.33,14.77,14.66,14.44), width, color='#ef8a62', label='ASC+VA',align='center')
#plt.bar(xInds+(2*width), (10,4.7,4.4,4.66,4.66,5.11), width, color='#2b8cbe', label='chkrootkit',align='center')
#ax.bar(xInds, 75, width, color='#3DB0E5', label='native')
#ax.bar(xInds + width, 80, width, color='#8DB0E5', label='agentful')
#ax.bar(xInds, default, width, color='#8DB0E5', label='default')
#ax.bar(xInds + width, confex, width, color='#355BB7', label='ConfEx')
plt.yticks(np.arange(0,101,25), fontsize=14)
plt.xticks(xInds+(width*2.5), app_names, rotation_mode='anchor', fontsize=14)
ax.set_xlabel('Applications', labelpad=10, fontsize=14)
ax.set_ylabel('Performance\nDegradation (%)', labelpad=10, fontsize=14)
ax.set_ylim([0,100])
ax.set_xlim([-0.15,4.3])
#plt.legend(loc='best', prop={'size':11})
plt.legend(loc='best', bbox_to_anchor=(0.0, 0.0, 1.0, 1.25), ncol=5, mode='expand', borderaxespad=0, prop={'size':14})
plt.savefig('../mpi_macrobenchmark.pdf', bbox_inches='tight')
plt.close(fig)


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/provision_centos67.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 5

x = ['Un-Attested\n stock UEFI', 'Attested\n stock UEFI', 'Attested\n LinuxBoot', 'Full Attested\n UEFI', 'Full Attested\n LinuxBoot' ]
y1 = np.array([150,150,54,150,54])
y2 = np.array([3,3,0,3,0])
y3 = np.array([0,12,0,12,0])
y4 = np.array([0,7,0,7,0])
y6 = np.array([0,25,25,25,25])
y7 = np.array([0,35,35,35,35])
y8 = np.array([0,25,25,35,35])
y9 = np.array([0,60,60,63,63])
y10 = np.array([75,0,0,0,0])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
fig = plt.figure()
ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 15) 
ax.set_ylabel('ylabel', fontsize = 15)
ax.tick_params(labelsize=15)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='Heads Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2+y3, color='#0000e6',label='Heads Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y3+y4, color='#ffccff', label="Download Keylime Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into attested\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc="upper center", bbox_to_anchor=(0, 1.15, 1, 0.4), ncol=2, mode='expand', borderaxespad=0, prop={'size':13})
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,450])

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/provision_fedora28.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 3

x = ['Foreman\n(ISO)', 'Un-Attested\n UEFI', 'Un-Attested\n LFW']
y1 = np.array([150,150,54])
y2 = np.array([3,3,0])
y3 = np.array([0,0,0])
y4 = np.array([0,0,7])
y6 = np.array([0,0,0])
y7 = np.array([0,0,0])
y8 = np.array([0,0,0])
y9 = np.array([0,0,100])
y10 = np.array([0,115,0])
y11 = np.array([329,0,0])
y12 = np.array([150,0,0])
y13 = np.array([3,0,0])
y14 = np.array([70,0,0])
y15 = np.array([0,0,10])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
#fig = plt.figure()
fig, ax = plt.subplots(figsize=(7.5, 3.5))
#ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 18) 
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=16)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
#plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='FW-S Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2, color='#0000e6',label='LFW Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y15, bar_width, alpha=1, bottom=y1, color='#00e6e6', label="Downloading Tenant\nKernel and initrd",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y4, color='#ffccff', label="Download ATT-S Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc='center right', bbox_to_anchor=(0.2, 0.15, 0.8, 1.2), ncol=2, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=12)
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,720])

plt.subplots_adjust(left=0.15, bottom=0.18, right=0.98, top=0.90, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/provision_fedora28__copy_.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 7

x = ['Foreman\n(ISO)\n(3.7 GB)', 'Un-Attested\n UEFI', 'Un-Attested\n LinuxBoot', 'Attested\n UEFI', 'Attested\n LinuxBoot', 'Full Attested\nUEFI\n(LUKS and IPSec)', 'Full Attested\nLinuxBoot\n(LUKS and IPSec)' ]
y1 = np.array([150,150,54,150,54,150,54])
y2 = np.array([3,3,3,3,0,3,0])
y3 = np.array([0,0,0,12,0,12,0])
y4 = np.array([0,0,0,7,0,7,0])
y6 = np.array([0,0,0,25,25,25,25])
y7 = np.array([0,0,0,35,35,35,35])
y8 = np.array([0,0,0,25,25,35,35])
y9 = np.array([0,0,100,197,182,254,239])
y10 = np.array([0,115,0,0,0,0,0])
y11 = np.array([420,0,0,0,0,0,0])
y12 = np.array([150,0,0,0,0,0,0])
y13 = np.array([3,0,0,0,0,0,0])
y14 = np.array([100,0,0,0,0,0,0])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
fig = plt.figure()
ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 13) 
ax.set_ylabel('ylabel', fontsize = 13)
ax.tick_params(labelsize=15)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='LinuxBoot Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2+y3, color='#0000e6',label='LinuxBoot Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y3+y4, color='#ffccff', label="Download Keylime Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into attested\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc="upper center", bbox_to_anchor=(0, 1.15, 1, 0.4), ncol=2, mode='expand', borderaxespad=0, prop={'size':13})
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,1000])

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/provision_fedora28_secure.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 4

x = ['Attested\n UEFI', 'Attested\n LFW', 'Full Attested\nUEFI\n(LUKS and IPSec)', 'Full Attested\nLFW\n(LUKS and IPSec)' ]
y1 = np.array([150,54,150,54])
y2 = np.array([3,0,3,0])
y3 = np.array([12,0,12,0])
y4 = np.array([7,0,7,0])
y6 = np.array([25,25,25,25])
y7 = np.array([35,35,35,35])
y8 = np.array([25,25,35,35])
y9 = np.array([100,100,182,182])
y10 = np.array([0,0,0,0])
y11 = np.array([0,0,0,0])
y12 = np.array([0,0,0,0])
y13 = np.array([0,0,0,0])
y14 = np.array([0,0,0,0])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
fig = plt.figure()
ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 18) 
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=15)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
#plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
#plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
#plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='LFW Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2+y3, color='#0000e6',label='LFW Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y3+y4, color='#ffccff', label="Download ATT-S Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into attested\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc="upper center", bbox_to_anchor=(0, 0.5, 1, 1), ncol=2, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=12)
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0, 500])
plt.subplots_adjust(left=0.12, bottom=0.18, right=0.98, top=0.98, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/provision_whole.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 7

ux = ['Foreman\n(ISO)\n(2.7 GB)', 'Un-Attested\nUEFI', 'Attested\nUEFI', 'Full Attested\nUEFI\n(LUKS and IPSec)', 'Un-Attested\nLinuxBoot', 'Attested\nLinuxBoot', 'Full Attested\nLinuxBoot\n(LUKS and IPSec)' ]
uy1 = np.array([150,150,150,150,54,54,54])
uy2 = np.array([3,3,3,3,0,0,0])
uy3 = np.array([0,0,12,12,0,0,0])
uy4 = np.array([0,0,7,7,0,0,0])
uy6 = np.array([0,0,25,25,0,25,25])
uy7 = np.array([0,0,35,35,0,35,35])
uy8 = np.array([0,0,25,25,0,25,25])
uy9 = np.array([0,0,100,182,100,100,182])
uy10 = np.array([0,115,0,0,0,0,0])
uy11 = np.array([329,0,0,0,0,0,0])
uy12 = np.array([150,0,0,0,0,0,0])
uy13 = np.array([3,0,0,0,0,0,0])
uy14 = np.array([70,0,0,0,0,0,0])
uy15 = np.array([0,0,0,0,10,0,0])

uindex = np.arange(n_groups)
bar_width = 0.4

opacity = 1

plt.rcParams["font.family"] = "Times New Roman"
#fig, ax = plt.subplots(figsize=(7.5, 3.5))
fig, ax = plt.subplots(figsize=(16, 5.5))
ax.set_xlabel('xlabel',fontsize = 18)
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=17)


ax.margins(0.05, None)
ax.tick_params(axis='ux', pad=10)


ax.bar(uindex, uy1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
ax.bar(uindex, uy2, bar_width, alpha=1, bottom=uy1, color='k',label='PXE', align='center', edgecolor='k')
ax.bar(uindex, uy11, bar_width, alpha=1, bottom=uy1+uy2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
ax.bar(uindex, uy12, bar_width, alpha=opacity, bottom=uy1+uy2+uy11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
ax.bar(uindex, uy13, bar_width, alpha=1, bottom=uy1+uy2+uy11+uy12, color='k',align='center', edgecolor='k')
ax.bar(uindex, uy14, bar_width, alpha=1, bottom=uy1+uy2+uy11+uy12+uy13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
ax.bar(uindex, uy10, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6+uy7+uy8+uy9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
ax.bar(uindex, uy3, bar_width, alpha=opacity, bottom=uy1+uy2, color='#ccffcc',label='LinuxBoot Download using iPXE', align='center', edgecolor='#0066ff', hatch="\\\\")
ax.bar(uindex, uy4, bar_width, alpha=opacity, bottom=uy1+uy2+uy3, color='#0000e6',label='LinuxBoot Booting', align='center', edgecolor='#0000e6')
ax.bar(uindex, uy15, bar_width, alpha=1, bottom=uy1, color='#00e6e6', label="Downloading Tenant\nKernel and initrd",  align='center', edgecolor='#660000', hatch="+")
ax.bar(uindex, uy6, bar_width, alpha=opacity, bottom=uy1+uy2+uy3+uy4, color='#ffccff', label="Download Keylime Client", align='center', edgecolor='#4d004d', hatch="o")
ax.bar(uindex, uy7, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6, color='#ffe6e6', label="Attestation & Downloading\nTenant's Kernel and initrd",  align='center', edgecolor='#660000', hatch="+")
ax.bar(uindex, uy8, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6+uy7, color='#ff9900', label="Moving to tenant's network", align='center', edgecolor='#ff9900')
ax.bar(uindex, uy9, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6+uy7+uy8+uy15, color='#d9d9d9', label='Kexec into kernel & boot', align='center', edgecolor='k', hatch="|\\")

#ax.set_ylabel('Single Node\nProvisioning Times (Seconds)', fontsize=18)
#ax.set_xlabel("SecCloud Provisioning time with UEFI and LFUI", fontsize=18)
#ax.flatten()[-2].legend(loc="upper center", bbox_to_anchor=(0., 1.1, 2., .102), ncol=4, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=14)


plt.axvline(x=0.5, color='k', linestyle='-.')
plt.axvline(x=3.5, color='k', linestyle='-.')

plt.ylabel('Single Node\nProvisioning Times (Seconds)', fontsize=18)
plt.xlabel("", fontsize=17)
plt.xticks(uindex, ux)


handles, labels = ax.get_legend_handles_labels()
plt.legend( handles[::-1], labels[::-1], loc='center right', bbox_to_anchor=(1.002, -0.16, 0.34, 1.32), ncol=1, mode='expand', borderaxespad=0, prop={'size':15}, fontsize=18)

#plt.legend(loc='center right', bbox_to_anchor=(1.01, -0.16, 0.3, 1.32), ncol=1, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=16, labelspacing=-3, frameon=False)




#plt.tight_layout()
plt.ylim([0,720])
#ax.set_xlim([-0.15,4.3])

plt.subplots_adjust(left=0.075, bottom=0.18, right=0.76, top=0.99, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/scaling.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})
#rcParams.update({'font.size': 13})
plt.style.use('classic')
import numpy as np
import matplotlib.gridspec as gridspec
gs = gridspec.GridSpec(2, 4)
gs.update(wspace=1)

plt.rcParams["font.family"] = "Times New Roman"
fig = plt.figure()

ax3 = plt.subplot2grid(shape=(5,4), loc=(0,0), rowspan=2, colspan=2)

#xInds = np.asarray([0,0.2,0.4,0.8,1.6])
xInds = np.asarray([0,0.2,0.4,0.6,0.8])

ax3.errorbar(xInds, (492,504,510,525,593), yerr=[8.58,10.85,6.34,8.08,33.68], fmt='g^', linestyle='dashed', linewidth=2, markersize=7, markerfacecolor='none', markeredgecolor='m', mew=2, ecolor='b', label='Attested Provisioning Time')
ax3.plot(xInds, (350,354,357,362,392), 'ro', label='Un-Attested Provisioning Time', linestyle='dashed', linewidth=2, markersize=7, markerfacecolor='none', markeredgecolor='b', mew=2)
ax3.set_ylim([0,701])
ax3.set_yticks([0,100,200,300, 400, 500, 600, 700])
ax3.set_yticklabels(['0', '100', '200', '300', '400', '500', '600', '700'], fontsize=14)
ax3.set_xlim([0,0.8])
#ax3.set_xticks([0,0.2,0.4,0.8,1.6])
ax3.set_xticks([0,0.2,0.4,0.6,0.8])
ax3.set_xticklabels(['1','2','4','8', '16'], fontsize=14)
ax3.xaxis.set_ticks_position('bottom')
ax3.yaxis.grid(True)
ax3.set_xlabel('Concurrent Provisioned Nodes', fontsize=16)
ax3.set_ylabel('Time (Seconds)', fontsize=16)


handles, labels = ax3.get_legend_handles_labels()
plt.legend(handles[::-1], labels[::-1], loc='best', bbox_to_anchor=(0.0, 0.0, 1.0, 1.3), ncol=1, mode='expand', borderaxespad=0, prop={'size':10}, fontsize=12)
plt.savefig('../scaling.pdf', bbox_inches='tight')
plt.savefig('../scaling.png', bbox_inches='tight')
#plt.close(fig)
plt.show()


==> Supporting Security Sensitive Tenants in a Bare-Metal Cloud/figs/python/scaling__copy_.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as t
from matplotlib.backends.backend_pdf import PdfPages


fig = plt.figure()
ax = fig.add_axes([0.15, 0.14, 0.75, 0.65])
ax.set_xlabel('xlabel',fontsize = 15)
ax.set_ylabel('ylabel', fontsize = 15)
ax.tick_params(labelsize=17)

ax.set_xlim((1, 16))
ax.set_ylim((0, 600))

x = [1,2,4,8,12,16]
y1 = [395.8,412.4,412.8,433.6,459.2,501.4]
y2 = [258,262,265,270,278,300]

ax.set_xlabel('Number of bare-metal nodes provisioned concurrently')
ax.set_ylabel('Time (Seconds)')

#ax.set_xticklabels([0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16])
#ax.set_yticklabels([0,])

ax.errorbar(x, y1, yerr=[8.58,10.85,6.34,8.08,8.23,33.68], fmt='g^', linestyle='dashed', linewidth=3, markersize=9, markerfacecolor='none', markeredgecolor='b', mew=2, capsize=6, capthick=2, ecolor='b')
ax.errorbar(x, y2, fmt='ro', linestyle='dashed', linewidth=3, markersize=9, markerfacecolor='none', markeredgecolor='b', mew=2)

plt.legend(['Bolted Provisioning Time', 'M2 Provisioning Time'], loc="upper center", bbox_to_anchor=(0, 0.9, 1, 0.25), ncol=1, mode='expand', borderaxespad=0, prop={'size':15})

plt.grid()

pp = PdfPages('../scaling.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()


==> figs/python/apoorve-test.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 3

x = ['Foreman\n(ISO)', 'Un-Attested\n UEFI', 'Un-Attested\n LFW']
y1 = np.array([150,150,54])
y2 = np.array([3,3,0])
y3 = np.array([0,0,0])
y4 = np.array([0,0,7])
y6 = np.array([0,0,0])
y7 = np.array([0,0,0])
y8 = np.array([0,0,0])
y9 = np.array([0,0,100])
y10 = np.array([0,115,0])
y11 = np.array([329,0,0])
y12 = np.array([150,0,0])
y13 = np.array([3,0,0])
y14 = np.array([70,0,0])
y15 = np.array([0,0,10])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
#fig = plt.figure()
fig, ax = plt.subplots(figsize=(7.5, 3.5))
#ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 18) 
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=16)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
#plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='FW-S Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2, color='#0000e6',label='LFW Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y15, bar_width, alpha=1, bottom=y1, color='#00e6e6', label="Downloading Tenant\nKernel and initrd",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y4, color='#ffccff', label="Download ATT-S Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc='center right', bbox_to_anchor=(0.2, 0.15, 0.8, 1.2), ncol=2, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=12)
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,720])

plt.subplots_adjust(left=0.15, bottom=0.18, right=0.98, top=0.90, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> figs/python/confidence.py <==
import numpy as np
import scipy.stats

def mean_confidence_interval(data, confidence=0.95):
    a = 1.0 * np.array(data)
    print(a)
    n = len(a)
    m, se = np.mean(a), scipy.stats.sem(a)
    h = se * scipy.stats.t.ppf((1 + confidence) / 2., n-1)
    return h
    #return m, m-h, m+h, h


==> figs/python/draw_dd_remote.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import confidence as cf

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
    plt.xticks(_X, X)


dd_exp = pd.read_csv("dd_remote.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_df = dd_exp.groupby('TYPE')

dd_reads_ = []
dd_writes = []


dd_reads_mean_dict = dict();
dd_writes_mean_dict = dict();

dd_reads_std_dict = dict();
dd_writes_std_dict = dict();

for key, values in grouped_df:
        print(key)
        dd_reads_mean_dict[key]=np.mean(grouped_df.get_group(key)['Read'].values);
        dd_writes_mean_dict[key]=np.mean(grouped_df.get_group(key)['Write'].values);
        dd_reads_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Read'].values); #np.std(grouped_df.get_group(key)['Read'].values);
        dd_writes_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Write'].values); #np.std(grouped_df.get_group(key)['Write'].values);


clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#b2df8a',
        'LUKS': '#1f78b4',
        'IMA':'#33a02c',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
#label = ['Base', 'LUKS', 'IPSec', 'IMA']
label = ['Base', 'LUKS', 'IPSec']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    colors.append(clrs[exp]);
    dd_means_2.append([
        dd_reads_mean_dict[exp],
        dd_writes_mean_dict[exp]])
    dd_std_2.append([dd_reads_std_dict[exp], dd_writes_std_dict[exp]])


dd_exp_types = label
print(dd_exp_types)
n_groups = len(dd_exp_types)

#plt.rcParams["font.family"] = "Arial"
plt.rcParams["font.family"] = "Times New Roman"

operation = ['Read','Write']
x_pos = np.arange(len(operation))

fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 20})

subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
#ax.set_xticklabels(operation)
ax.set_xticklabels(operation, fontsize=20)
ax.legend(dd_exp_types, bbox_to_anchor=(0., 1.02, 1., .1), loc=3,
        mode="expand", borderaxespad=0.,  fontsize=16, ncol=3)
ax.set_ylabel('IO Throughput (MBps)',fontsize=20)
ax.set_xlabel('Operation', fontsize=20)
plt.tick_params(labelsize=20)


# Save the figure and show
plt.tight_layout()
plt.subplots_adjust(left=0.19, bottom=0.2, right=0.98, top=0.85, wspace=None, hspace=None)

plt.savefig('dd_microbenchmark_remote.pdf', format='pdf', dpi=200)
plt.savefig('dd_microbenchmark_remote.png', format='png', dpi=200)

plt.show()


==> figs/python/draw_dd_results.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import confidence as cf

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
    plt.xticks(_X, X)


dd_exp = pd.read_csv("dd.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_df = dd_exp.groupby('TYPE')

dd_reads_ = []
dd_writes = []


dd_reads_mean_dict = dict();
dd_writes_mean_dict = dict();

dd_reads_std_dict = dict();
dd_writes_std_dict = dict();

for key, values in grouped_df:
        print(key)
        dd_reads_mean_dict[key]=np.mean(grouped_df.get_group(key)['Read'].values);
        dd_writes_mean_dict[key]=np.mean(grouped_df.get_group(key)['Write'].values);
        dd_reads_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Read'].values); #np.std(grouped_df.get_group(key)['Read'].values);
        dd_writes_std_dict[key]= cf.mean_confidence_interval(grouped_df.get_group(key)['Write'].values); #np.std(grouped_df.get_group(key)['Write'].values);


clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#b2df8a',
        'LUKS': '#1f78b4',
        'IMA':'#33a02c',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
#label = ['Base', 'LUKS', 'IPSec', 'IMA']
label = ['Base', 'LUKS']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    colors.append(clrs[exp]);
    dd_means_2.append([
        dd_reads_mean_dict[exp],
        dd_writes_mean_dict[exp]])
    dd_std_2.append([dd_reads_std_dict[exp], dd_writes_std_dict[exp]])


dd_exp_types = label
print(dd_exp_types)
n_groups = len(dd_exp_types)


plt.rcParams["font.family"] = "Times New Roman"
#plt.rcParams["font.family"] = "Arial"

operation = ['Read','Write']
x_pos = np.arange(len(operation))

fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 20})

subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
#ax.set_xticklabels(operation)
ax.set_xticklabels(operation, fontsize=20)
plt.tick_params(labelsize=20)

ax.legend(dd_exp_types, bbox_to_anchor=(0.0, 1.02, 1., .1), loc=3,
        mode="expand", borderaxespad=0.,  fontsize=16, ncol=2)
ax.set_ylabel('IO Throughput (MBps)',fontsize=20)
ax.set_xlabel('Operation', fontsize=20)

# Save the figure and show
plt.tight_layout()
plt.subplots_adjust(left=0.19, bottom=0.2, right=0.98, top=0.85, wspace=None, hspace=None)

plt.savefig('dd_microbenchmark_local.pdf', format='pdf', dpi=200)
plt.savefig('dd_microbenchmark_local.png', format='png', dpi=200)

plt.show()


==> figs/python/draw_ima.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf


def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("ima_result.csv")

dd_exp_types = dd_exp['nthreads'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('TYPE')
for key, values in grouped_is:
    if key == "Base":
        base_total =  grouped_is.get_group(key);
    else:
        ima_total = grouped_is.get_group(key);

labels = []

base_mean = []
base_std = []
ima_mean = []
ima_std = []

grouped_df = base_total.groupby('nthreads')
for key, values in grouped_df:
    base_mean.append(np.mean(grouped_df.get_group(key)['Run time'].values));
    base_std.append(cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values));

grouped_df = ima_total.groupby('nthreads')
for key, values in grouped_df:
    ima_mean.append(np.mean(grouped_df.get_group(key)['Run time'].values));
    ima_std.append(cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values));

clrs = {'Base': '#1f78b4',
        'IPSEC': '#ffffb3',
        'IPSec': '#33a02c',
        'LUKS': '#1f78b4',
        'IMA':'#b2df8a',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}

label = ['Base', 'IMA']

base_means_2 = []
dd_std_2 = []
colors = []

#n_groups = len(dd_exp_types)

plt.rcParams["font.family"] = "Times New Roman"
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 18})

print(base_mean)
print(ima_mean)

xaxesvals = ["01", "02", "04", "08", "16", "20", "32", "64"]


ax.plot(xaxesvals, base_mean, color=clrs['Base'], label='Base')
ax.plot(xaxesvals, ima_mean, color=clrs['LUKS+IPSec+IMA'], label='IMA')
#subcategorybar(operation, dd_means_2, dd_std_2, colors)

#ax.set_xlim((min(dd_exp_types), max(dd_exp_types)))
#ax.set_xticks()
#ax.set_xticklabels(operation)
ax.set_ylabel('Runtime (Seconds)', fontsize=18)
ax.set_xlabel('Number of threads', fontsize=18)

ax.legend(label, loc=0, fontsize=18)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
plt.tick_params(labelsize=14)
plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.18, bottom=0.18, right=0.98, top=0.99, wspace=None, hspace=None)

plt.savefig('../ima_macrobenchmark.pdf', format='pdf', dpi=200)
plt.savefig('../ima_macrobenchmark.png', format='png', dpi=200)

plt.show()


==> figs/python/draw_mpi.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf


def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("mpi_result.csv")

dd_exp_types = dd_exp['experiment'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('app')
for key, values in grouped_is:
    if key == "EP":
        mpi_ep_total =  grouped_is.get_group(key);
    elif key == "CG":
        mpi_cg_total = grouped_is.get_group(key);
    elif key == "FT":
        mpi_ft_total = grouped_is.get_group(key);
    else:
        mpi_mg_total = grouped_is.get_group(key);

labels = []

mpi_ep_mean_dict = dict();
mpi_cg_mean_dict = dict();
mpi_ft_mean_dict = dict();
mpi_mg_mean_dict = dict();

mpi_ep_std_dict = dict();
mpi_cg_std_dict = dict();
mpi_ft_std_dict = dict();
mpi_mg_std_dict = dict();


grouped_df = mpi_ep_total.groupby('experiment')
for key, values in grouped_df:
    labels.append(key)
    mpi_ep_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_ep_std_dict[key]= cf.mean_confidence_interval([x/mpi_ep_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
        #np.std([x/mpi_ep_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = mpi_cg_total.groupby('experiment')
for key, values in grouped_df:
    mpi_cg_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_cg_std_dict[key]=cf.mean_confidence_interval([x/mpi_cg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
#    np.std([x/mpi_cg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = mpi_ft_total.groupby('experiment')
for key, values in grouped_df:
    mpi_ft_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_ft_std_dict[key]= cf.mean_confidence_interval([x/mpi_ft_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
    #np.std([x/mpi_ft_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = mpi_mg_total.groupby('experiment')
for key, values in grouped_df:
    mpi_mg_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    mpi_mg_std_dict[key]=cf.mean_confidence_interval([x/mpi_mg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values])
        #np.std([x/mpi_mg_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);


clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#b2df8a',
        'LUKS': '#1f78b4',
        'IMA':'#33a02c',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}

label = ['Base', 'LUKS', 'IPSec', 'IMA', 'LUKS+IPSec', 'LUKS+IPSec+IMA']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    colors.append(clrs[exp]);
    print (exp)
    dd_means_2.append([
        mpi_ep_mean_dict[exp]/mpi_ep_mean_dict['Base'],
        mpi_cg_mean_dict[exp]/mpi_cg_mean_dict['Base'],
        mpi_ft_mean_dict[exp]/mpi_ft_mean_dict['Base'],
        mpi_mg_mean_dict[exp]/mpi_mg_mean_dict['Base']])
    dd_std_2.append([mpi_ep_std_dict[exp], mpi_cg_std_dict[exp], mpi_ft_std_dict[exp], mpi_mg_std_dict[exp]])

dd_exp_types = label
n_groups = len(dd_exp_types)

operation = ['EP','CG', 'FT', 'MG']
x_pos = np.arange(len(operation))
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 14})

subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=14)
#ax.legend(dd_exp_types, loc=2, fontsize=12, ncol=2)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
ax.legend(dd_exp_types, bbox_to_anchor=(0., 0.6, 0.8, .102), loc=2,
        mode="expand", borderaxespad=0.,  fontsize=12, ncol=3)
ax.set_ylabel('Normalized Run Time', fontsize=14)
ax.set_xlabel('Application',fontsize=14)

plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.12, bottom=0.20, right=0.98, top=0.98, wspace=None, hspace=None)

plt.savefig('mpi_macrobenchmark.pdf', format='pdf', dpi=200)
plt.savefig('mpi_macrobenchmark.png', format='png', dpi=200)

plt.show()


==> figs/python/draw_mtu.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import confidence as cf


def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    _X = np.arange(len(X))
    for i in range(n):
        rect = plt.bar(_X - width/2. + i/float(n)*width, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)

dd_exp = pd.read_csv("dd_mtu.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)

dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_df = dd_exp.groupby('TYPE')

dd_reads = []
dd_writes = []
for key, values in grouped_df:
#        print(key)
#        print(grouped_df.get_group(key)['BW'].values, "\n")
        dd_reads.append(grouped_df.get_group(key)['1500 Bytes'].values);
        dd_writes.append(grouped_df.get_group(key)['9000 Bytes'].values);


print(dd_reads);
print(dd_writes);


dd_reads_mean = []
dd_reads_std = []

dd_writes_mean = []
dd_writes_std = []

dd_means_2 = []
dd_std_2 = []

for r in dd_reads:
    dd_reads_mean.append(round(np.mean(r), 2))
    dd_reads_std.append(round(cf.mean_confidence_interval(r), 2))

for w in dd_writes:
    dd_writes_mean.append(round(np.mean(w), 2))
    dd_writes_std.append(round(cf.mean_confidence_interval(w), 2))

for x, y in zip(dd_reads_mean, dd_writes_mean):#, dd_reads_std, dd_writes_std:
    dd_means_2.append([x, y])

for x, y in zip(dd_reads_std, dd_writes_std):
    dd_std_2.append([x, y])

print("read ", dd_reads_mean)
print("write", dd_writes_mean)

print("means", dd_means_2)
print("std", dd_std_2)

print(dd_exp_types)
n_groups = len(dd_exp_types)

operation = ['1500 Bytes','9000 Bytes']
x_pos = np.arange(len(operation))

plt.rcParams["font.family"] = "Times New Roman"
#plt.rcParams["font.family"] = "Arial"

fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 20})


colors = ['#a6cee3', '#1f78b4', '#b2df8a', '#33a02c']
subcategorybar(operation, dd_means_2, dd_std_2, colors)

ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=20)
#ax.legend(dd_exp_types, loc=1)
ax.legend(dd_exp_types, bbox_to_anchor=(0., 1.02, 1., .1), loc=3,
        mode="expand", borderaxespad=0.,  fontsize=14, ncol=3)
ax.set_ylabel('IO Throughput (Gbps)', fontsize=20)
ax.set_xlabel('MTU Size', fontsize=20)
plt.tick_params(labelsize=20)
#ax.set_title('Iperf Benchmark - MTU')

# Save the figure and show
plt.tight_layout()
plt.subplots_adjust(left=0.19, bottom=0.2, right=0.98, top=0.85, wspace=None, hspace=None)
#plt.subplots_adjust(left=0.12, bottom=0.20, right=0.98, top=0.90, wspace=None, hspace=None)
plt.savefig('iperf_microbenchmark_mut.pdf', format='pdf', dpi=200)
plt.savefig('iperf_microbenchmark_mut.png', format='png', dpi=200)

plt.show()


==> figs/python/draw_spark.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf

def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    print (n)
    _X = np.arange(len(X))
    print (_X)
    for i in range(n):
        rect = plt.bar(_X, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("spark_result.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('Input Size')
for key, values in grouped_is:
    print(grouped_is.get_group(key))
    if key == "50 GB":
        spark_50g_total =  grouped_is.get_group(key);
    else:
        spark_260g_total = grouped_is.get_group(key);

spark_50g_mean_dict = dict();
spark_260g_mean_dict = dict();

spark_50g_std_dict = dict();
spark_260g_std_dict = dict();

grouped_df = spark_50g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_50g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_50g_std_dict[key]=np.std([x/spark_50g_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = spark_260g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_260g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_260g_std_dict[key]=cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values);    # np.std(grouped_df.get_group(key)['Run time'].values);

clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#33a02c',
        'LUKS': '#1f78b4',
        'IMA':'#b2df8a',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
label = ['Base', 'LUKS', 'IPSec', 'IMA', 'LUKS+IPSec', 'LUKS+IPSec+IMA']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    print(exp)
    colors.append(clrs[exp]);
    dd_means_2.append(
        spark_260g_mean_dict[exp])
    dd_std_2.append(
        spark_260g_std_dict[exp])

dd_exp_types = label
n_groups = 1 #len(dd_exp_types)

print(dd_exp_types)
n_groups = len(dd_exp_types)

#operation = ['50 GB','260 GB']
operation = dd_exp_types
x_pos = np.arange(len(operation))
print(dd_means_2)
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 18})

p = ax.bar(x_pos, dd_means_2, yerr=dd_std_2);
p[0].set_facecolor(clrs['Base'])
p[1].set_facecolor(clrs['LUKS'])
p[2].set_facecolor(clrs['IMA'])
p[3].set_facecolor(clrs['IPSec'])
p[4].set_facecolor(clrs['LUKS+IPSec'])
p[5].set_facecolor(clrs['LUKS+IPSec+IMA'])

#subcategorybar(operation, dd_means_2, dd_std_2, colors)

plt.xticks(rotation=12)
ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=16)
#ax.legend(operation, loc=0, fontsize=8)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
ax.set_ylabel('Run Time (sec)', fontsize=18)
ax.set_xlabel('Security Component', fontsize=18)
#ax.set_title('Spark MacroBenchmark - 16 Nodes Cluster')

# Save the figure and show
plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.16, bottom=0.30, right=0.90, top=0.99, wspace=None, hspace=None)

plt.savefig('spark_microbenchmark_remote.pdf', format='pdf', dpi=200)
plt.savefig('spark_microbenchmark_remote.png', format='png', dpi=200)

plt.show()


==> figs/python/draw_vm.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import matplotlib
import itertools
import confidence as cf

def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 0.99*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


def subcategorybar(X, vals, errs, colors, width=0.8):
    n = len(vals)
    print (n)
    _X = np.arange(len(X))
    print (_X)
    for i in range(n):
        rect = plt.bar(_X, vals[i], yerr=errs[i],
                width=width/float(n), align="edge", color=colors[i])
#        autolabel(rect, "center")
    plt.xticks(_X, X)


dd_exp = pd.read_csv("vm_result.csv")

print(dd_exp.ftypes)
print(dd_exp.columns)


dd_exp_types = dd_exp['TYPE'].unique();
x_pos = np.arange(len(dd_exp_types))

grouped_is = dd_exp.groupby('Input Size')
for key, values in grouped_is:
    print(grouped_is.get_group(key))
    if key == "50 GB":
        spark_50g_total =  grouped_is.get_group(key);
    else:
        spark_260g_total = grouped_is.get_group(key);

spark_50g_mean_dict = dict();
spark_260g_mean_dict = dict();

spark_50g_std_dict = dict();
spark_260g_std_dict = dict();

grouped_df = spark_50g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_50g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_50g_std_dict[key]=np.std([x/spark_50g_mean_dict['Base'] for x in grouped_df.get_group(key)['Run time'].values]);

grouped_df = spark_260g_total.groupby('TYPE')
for key, values in grouped_df:
    spark_260g_mean_dict[key]=np.mean(grouped_df.get_group(key)['Run time'].values);
    spark_260g_std_dict[key]=cf.mean_confidence_interval(grouped_df.get_group(key)['Run time'].values);    # np.std(grouped_df.get_group(key)['Run time'].values);

clrs = {'Base': '#a6cee3',
        'IPSEC': '#ffffb3',
        'IPSec': '#33a02c',
        'LUKS': '#1f78b4',
        'IMA':'#b2df8a',
        'IPSEC+IMA':'#80b1d3',
        'IPSEC+LUKS': '#fdb462',
        'LUKS+IPSec': '#fb9a99',
        'IMA+LUKS':'#b3de69',
        'IPSEC+IMA+LUKS':'#e31a1c',
        'LUKS+IPSec+IMA':'#e31a1c'}
label = ['Base', 'LUKS', 'IPSec', 'IMA', 'LUKS+IPSec', 'LUKS+IPSec+IMA']

dd_means_2 = []
dd_std_2 = []
colors = []

for exp in label:
    print(exp)
    colors.append(clrs[exp]);
    dd_means_2.append(
        spark_260g_mean_dict[exp])
    dd_std_2.append(
        spark_260g_std_dict[exp])

dd_exp_types = label
n_groups = 1 #len(dd_exp_types)

print(dd_exp_types)
n_groups = len(dd_exp_types)

#operation = ['50 GB','260 GB']
operation = dd_exp_types
x_pos = np.arange(len(operation))
print(dd_means_2)
fig, ax = plt.subplots(figsize=(5.5, 3.5))
matplotlib.rcParams.update({'font.size': 18})

p = ax.bar(x_pos, dd_means_2, yerr=dd_std_2);
p[0].set_facecolor(clrs['Base'])
p[1].set_facecolor(clrs['LUKS'])
p[2].set_facecolor(clrs['IMA'])
p[3].set_facecolor(clrs['IPSec'])
p[4].set_facecolor(clrs['LUKS+IPSec'])
p[5].set_facecolor(clrs['LUKS+IPSec+IMA'])

#subcategorybar(operation, dd_means_2, dd_std_2, colors)

plt.xticks(rotation=12)
ax.set_xticks(x_pos)
ax.set_xticklabels(operation, fontsize=16)
#ax.legend(operation, loc=0, fontsize=8)#, bbox_to_anchor=(1., 1.02) , borderaxespad=0., ncol=3)
ax.set_ylabel('Operation/second', fontsize=18)
ax.set_xlabel('Security Component', fontsize=18)
#ax.set_title('Spark MacroBenchmark - 16 Nodes Cluster')

# Save the figure and show
plt.tight_layout()
#plt.subplots_adjust(left=0.20, bottom=0.16, right=0.98, top=0.91, wspace=None, hspace=None)
plt.subplots_adjust(left=0.12, bottom=0.30, right=0.90, top=0.99, wspace=None, hspace=None)

plt.savefig('vm_microbenchmark_remote.pdf', format='pdf', dpi=200)
plt.savefig('vm_microbenchmark_remote.png', format='png', dpi=200)

plt.show()


==> figs/python/graphs.py <==
#!/usr/bin/python

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cm as cm

def subcategorybar(X, _X, vals, err, width=2.0):
    n = len(vals)

    print(n)
    for i in range(n):
        plt.bar(_X, vals[i], 
                yerr=err[i], width=width/float(n), align="edge")   
    plt.xticks(_X, X)

aggbw = pd.read_csv("https://gist.githubusercontent.com/maniaabdi/92117eb9cdcf58cd075975ac5b6f2ee9/raw/a3a70a5b8cca0b9d7fb6620f150948a11df48cde/readresultspublic.csv")

print(aggbw.ftypes)
print(aggbw.columns)

node16 = aggbw.loc[aggbw['Nodes'] == 16]
luks = node16.loc[node16['experiment'] == 'LUKS']['BW'].values;
base = node16.loc[node16['experiment'] == 'Base']['BW'].values;
ipsec = node16.loc[node16['experiment'] == 'IPSec']['BW'].values;
ima = node16.loc[node16['experiment'] == 'IMA']['BW'].values;
ipsecluks = node16.loc[node16['experiment'] == 'IPSec+LUKS']['BW'].values;
ipsecluksima = node16.loc[node16['experiment'] == 'IPSec+LUKS+IMA']['BW'].values;

aggbw_cols = aggbw['experiment'].unique()
x_pos = np.arange(len(aggbw_cols))

grouped_df = node16.groupby('experiment')

CTEs = []
error = []
for key, values in grouped_df:
#        print(key)
#        print(grouped_df.get_group(key)['BW'].values, "\n")
        CTEs.append(np.mean(grouped_df.get_group(key)['BW'].values));
        error.append(np.std(grouped_df.get_group(key)['BW'].values));

print(CTEs, "\n")
print(error, "\n")

#colors = cm.rainbow(np.linspace(0, 1, len(ys)))

X = ['1G','50G','256G']

CTEs2 = [x * 2 for x in CTEs]
CTEs3 = [x * 3 for x in CTEs]

#subcategorybar(X, x_pos, [CTEs, CTEs2, CTEs3], [error, error, error])
x_pos2 = np.arange(3)


fig, ax = plt.subplots()
df = pd.DataFrame(np.c_[CTEs,CTEs2,CTEs3].T, index=X)
df.plot(kind='bar', ax=ax)
ax.legend(aggbw_cols)

# Build the plot
#ax.bar(x_pos, CTEs, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=10)
#ax.bar(x_pos, CTEs2, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=10)
#ax.bar(x_pos, CTEs3, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=10)
ax.set_ylabel('Aggregate Bandwidth')
ax.set_xlabel('Dataset Size')
#ax.set_xticks(x_pos)
#ax.set_xticklabels(aggbw_cols)
ax.set_title('dd - Read Benchmark')
#ax.yaxis.grid(True)

# Save the figure and show
#plt.tight_layout()
plt.savefig('bar_plot_with_error_bars.png')
plt.show()


==> figs/python/macro_hpc.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})
rcParams.update({'font.size': 13})
plt.style.use('classic')
import numpy as np


plt.rcParams["font.family"] = "Times New Roman"
app_names = ["EP","CG", "FT", "MG", "TeraSort", "FileBench"]

#app_names = ["mysql", "kmeans", "ep", "cg", "lavamd", "apache"]

N = len(app_names)

fig, ax = plt.subplots(figsize=(6, 2.1))
width = 0.1
xInds = np.asarray([0,0.55,1.1,1.65,2.2,2.75])
#xInds = np.arange(N)
#xInds = np.array([0.5, 1.0, 1.5, 2.0#])
#xInds = np.array([1.0,  2.0,  3.0])
#ax.set_xticks(xInds + width)
ax.tick_params(axis=u'both', which=u'both', length=0, pad=10)
ax.yaxis.grid(True)
plt.bar(xInds, ( 0.50,2.01,-0.66,-1.09,25.01,2.29), width, yerr=(0.78,0.12,0.05,4.06,13.29,1.33), color='#a6cee3', label='LUKS',align='center')
plt.bar(xInds+(1*width), (17.93,203.35,146.00,79.04,39.6,53.47 ), width, yerr=(3.68,2.01,1.96,7.71,12.57,1.05), color='#1f78b4', label='IPSec',align='center')
plt.bar(xInds+(2*width), (14.36,204.39,145.84,67.05,33.63,54.35), width, yerr=(4.99,4.03,1.36,9.06,5.75,1.11), color='#b2df8a', label='LUKS+IPSec',align='center')

plt.axvline(x=2.02, color='k', linestyle='-.')
plt.axvline(x=2.03, color='k', linestyle='-.')
plt.axvline(x=2.6, color='k', linestyle='-.')
plt.axvline(x=2.61, color='k', linestyle='-.')

plt.text(0.3,190,'MPI', fontsize=16,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(2.32,190,'Spark', fontsize=16,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(2.85,190,'VM', fontsize=16,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))

#plt.bar(xInds, (34.11,33.88,30.77,33.33,32.66,37), width, color='#7fbf7b', label='ASC*',align='center')
#plt.bar(xInds+width, (11.55,11,14.33,14.77,14.66,14.44), width, color='#ef8a62', label='ASC+VA',align='center')
#plt.bar(xInds+(2*width), (10,4.7,4.4,4.66,4.66,5.11), width, color='#2b8cbe', label='chkrootkit',align='center')
#ax.bar(xInds, 75, width, color='#3DB0E5', label='native')
#ax.bar(xInds + width, 80, width, color='#8DB0E5', label='agentful')
#ax.bar(xInds, default, width, color='#8DB0E5', label='default')
#ax.bar(xInds + width, confex, width, color='#355BB7', label='ConfEx')
plt.yticks(np.arange(0,225,30), fontsize=16)
plt.xticks(xInds+(width*0.5), app_names, rotation_mode='anchor', rotation=15, fontsize=16)
ax.set_xlabel('Applications', labelpad=10, fontsize=16)
ax.set_ylabel('Performance\nDegradation (%)', labelpad=10, fontsize=16)
ax.set_ylim([-20,225])
ax.set_xlim([-0.15,3.1])
#plt.legend(loc='best', prop={'size':11})
plt.legend(loc='best', bbox_to_anchor=(0.0, 0.0, 1.0, 1.25), ncol=5, mode='expand', borderaxespad=0, prop={'size':13})
plt.savefig('../macro_hpc.pdf', bbox_inches='tight')
plt.savefig('../macro_hpc.png', bbox_inches='tight')
plt.close(fig)


==> figs/python/micro.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})
rcParams.update({'font.size': 14})
plt.style.use('classic')
import numpy as np

app_names = ["EP","CG", "FT", "MG", "TeraSort", "FileBench"]

#app_names = ["mysql", "kmeans", "ep", "cg", "lavamd", "apache"]

N = len(app_names)

fig, ax = plt.subplots(figsize=(10, 2.1))
width = 0.1
xInds = np.asarray([0,0.75,1.5,2.25,3,3.75])
#xInds = np.arange(N)
#xInds = np.array([0.5, 1.0, 1.5, 2.0#])
#xInds = np.array([1.0,  2.0,  3.0])
#ax.set_xticks(xInds + width)
ax.tick_params(axis=u'both', which=u'both', length=0, pad=10)
ax.yaxis.grid(True)
plt.bar(xInds, ( 12, 34.11,1,1,16.38,1), width, yerr=(0,0,0,0,15.14,0), color='#8dd3c7', label='LUKS',align='center')
plt.bar(xInds+(1*width), ( 4.7, 33.88,2,2,26.23,2), width, yerr=(0,0,0,0,17.42,0), color='#ffffb3', label='IPSec',align='center')
plt.bar(xInds+(2*width), ( 4.4, 30.77,3,3,33.40,3), width, yerr=(0,0,0,0,19.16,0), color='#bebada', label='LUKS+IPSec',align='center')
plt.bar(xInds+(3*width), ( 4.66, 33.33,4,4,23.98,4), width, yerr=(0,0,0,0,5.7,0), color='#fb8072', label='IMA',align='center')
plt.bar(xInds+(4*width), ( 4.66, 32.66,5,5,53.85,5), width, yerr=(0,0,0,0,7.48,0), color='#80b1d3', label='LUKS+IPSec+IMA',align='center')

plt.axvline(x=2.82, color='k', linestyle='-.')
plt.axvline(x=2.83, color='k', linestyle='-.')
plt.axvline(x=3.58, color='k', linestyle='-.')
plt.axvline(x=3.59, color='k', linestyle='-.')

plt.text(1.5,80,'MPI', fontsize=14,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(3.2,80,'Spark', fontsize=14,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))
plt.text(3.95,80,'VM', fontsize=14,  ha="center", va="center", bbox=dict(boxstyle="square", ec=(1., 0.5, 0.5), fc=(1., 0.8, 0.8),))

#plt.bar(xInds, (34.11,33.88,30.77,33.33,32.66,37), width, color='#7fbf7b', label='ASC*',align='center')
#plt.bar(xInds+width, (11.55,11,14.33,14.77,14.66,14.44), width, color='#ef8a62', label='ASC+VA',align='center')
#plt.bar(xInds+(2*width), (10,4.7,4.4,4.66,4.66,5.11), width, color='#2b8cbe', label='chkrootkit',align='center')
#ax.bar(xInds, 75, width, color='#3DB0E5', label='native')
#ax.bar(xInds + width, 80, width, color='#8DB0E5', label='agentful')
#ax.bar(xInds, default, width, color='#8DB0E5', label='default')
#ax.bar(xInds + width, confex, width, color='#355BB7', label='ConfEx')
plt.yticks(np.arange(0,101,25), fontsize=14)
plt.xticks(xInds+(width*2.5), app_names, rotation_mode='anchor', fontsize=14)
ax.set_xlabel('Applications', labelpad=10, fontsize=14)
ax.set_ylabel('Performance\nDegradation (%)', labelpad=10, fontsize=14)
ax.set_ylim([0,100])
ax.set_xlim([-0.15,4.3])
#plt.legend(loc='best', prop={'size':11})
plt.legend(loc='best', bbox_to_anchor=(0.0, 0.0, 1.0, 1.25), ncol=5, mode='expand', borderaxespad=0, prop={'size':14})
plt.savefig('../mpi_macrobenchmark.pdf', bbox_inches='tight')
plt.close(fig)


==> figs/python/provision_centos67.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 5

x = ['Un-Attested\n stock UEFI', 'Attested\n stock UEFI', 'Attested\n LinuxBoot', 'Full Attested\n UEFI', 'Full Attested\n LinuxBoot' ]
y1 = np.array([150,150,54,150,54])
y2 = np.array([3,3,0,3,0])
y3 = np.array([0,12,0,12,0])
y4 = np.array([0,7,0,7,0])
y6 = np.array([0,25,25,25,25])
y7 = np.array([0,35,35,35,35])
y8 = np.array([0,25,25,35,35])
y9 = np.array([0,60,60,63,63])
y10 = np.array([75,0,0,0,0])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
fig = plt.figure()
ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 15) 
ax.set_ylabel('ylabel', fontsize = 15)
ax.tick_params(labelsize=15)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='Heads Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2+y3, color='#0000e6',label='Heads Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y3+y4, color='#ffccff', label="Download Keylime Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into attested\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc="upper center", bbox_to_anchor=(0, 1.15, 1, 0.4), ncol=2, mode='expand', borderaxespad=0, prop={'size':13})
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,450])

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> figs/python/provision_fedora28.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 3

x = ['Foreman\n(ISO)', 'Un-Attested\n UEFI', 'Un-Attested\n LFW']
y1 = np.array([150,150,54])
y2 = np.array([3,3,0])
y3 = np.array([0,0,0])
y4 = np.array([0,0,7])
y6 = np.array([0,0,0])
y7 = np.array([0,0,0])
y8 = np.array([0,0,0])
y9 = np.array([0,0,100])
y10 = np.array([0,115,0])
y11 = np.array([329,0,0])
y12 = np.array([150,0,0])
y13 = np.array([3,0,0])
y14 = np.array([70,0,0])
y15 = np.array([0,0,10])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
#fig = plt.figure()
fig, ax = plt.subplots(figsize=(7.5, 3.5))
#ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 18) 
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=16)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
#plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='FW-S Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2, color='#0000e6',label='LFW Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y15, bar_width, alpha=1, bottom=y1, color='#00e6e6', label="Downloading Tenant\nKernel and initrd",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y4, color='#ffccff', label="Download ATT-S Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc='center right', bbox_to_anchor=(0.2, 0.15, 0.8, 1.2), ncol=2, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=12)
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,720])

plt.subplots_adjust(left=0.15, bottom=0.18, right=0.98, top=0.90, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> figs/python/provision_fedora28__copy_.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 7

x = ['Foreman\n(ISO)\n(3.7 GB)', 'Un-Attested\n UEFI', 'Un-Attested\n LinuxBoot', 'Attested\n UEFI', 'Attested\n LinuxBoot', 'Full Attested\nUEFI\n(LUKS and IPSec)', 'Full Attested\nLinuxBoot\n(LUKS and IPSec)' ]
y1 = np.array([150,150,54,150,54,150,54])
y2 = np.array([3,3,3,3,0,3,0])
y3 = np.array([0,0,0,12,0,12,0])
y4 = np.array([0,0,0,7,0,7,0])
y6 = np.array([0,0,0,25,25,25,25])
y7 = np.array([0,0,0,35,35,35,35])
y8 = np.array([0,0,0,25,25,35,35])
y9 = np.array([0,0,100,197,182,254,239])
y10 = np.array([0,115,0,0,0,0,0])
y11 = np.array([420,0,0,0,0,0,0])
y12 = np.array([150,0,0,0,0,0,0])
y13 = np.array([3,0,0,0,0,0,0])
y14 = np.array([100,0,0,0,0,0,0])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
fig = plt.figure()
ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 13) 
ax.set_ylabel('ylabel', fontsize = 13)
ax.tick_params(labelsize=15)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='LinuxBoot Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2+y3, color='#0000e6',label='LinuxBoot Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y3+y4, color='#ffccff', label="Download Keylime Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into attested\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc="upper center", bbox_to_anchor=(0, 1.15, 1, 0.4), ncol=2, mode='expand', borderaxespad=0, prop={'size':13})
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,1000])

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> figs/python/provision_fedora28_secure.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 4

x = ['Attested\n UEFI', 'Attested\n LFW', 'Full Attested\nUEFI\n(LUKS and IPSec)', 'Full Attested\nLFW\n(LUKS and IPSec)' ]
y1 = np.array([150,54,150,54])
y2 = np.array([3,0,3,0])
y3 = np.array([12,0,12,0])
y4 = np.array([7,0,7,0])
y6 = np.array([25,25,25,25])
y7 = np.array([35,35,35,35])
y8 = np.array([25,25,35,35])
y9 = np.array([100,100,182,182])
y10 = np.array([0,0,0,0])
y11 = np.array([0,0,0,0])
y12 = np.array([0,0,0,0])
y13 = np.array([0,0,0,0])
y14 = np.array([0,0,0,0])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
fig = plt.figure()
ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 18) 
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=15)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
#plt.bar(index, y11, bar_width, alpha=1, bottom=y1+y2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y12, bar_width, alpha=opacity, bottom=y1+y2+y11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y13, bar_width, alpha=1, bottom=y1+y2+y11+y12, color='k',align='center', edgecolor='k')
#plt.bar(index, y14, bar_width, alpha=1, bottom=y1+y2+y11+y12+y13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
#plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='LFW Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2+y3, color='#0000e6',label='LFW Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y3+y4, color='#ffccff', label="Download ATT-S Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into attested\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc="upper center", bbox_to_anchor=(0, 0.5, 1, 1), ncol=2, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=12)
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0, 500])
plt.subplots_adjust(left=0.12, bottom=0.18, right=0.98, top=0.98, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> figs/python/provision_whole.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 7

ux = ['Foreman\n(ISO)\n(2.7 GB)', 'Un-Attested\nUEFI', 'Attested\nUEFI', 'Full Attested\nUEFI\n(LUKS and IPSec)', 'Un-Attested\nLinuxBoot', 'Attested\nLinuxBoot', 'Full Attested\nLinuxBoot\n(LUKS and IPSec)' ]
uy1 = np.array([150,150,150,150,54,54,54])
uy2 = np.array([3,3,3,3,0,0,0])
uy3 = np.array([0,0,12,12,0,0,0])
uy4 = np.array([0,0,7,7,0,0,0])
uy6 = np.array([0,0,25,25,0,25,25])
uy7 = np.array([0,0,35,35,0,35,35])
uy8 = np.array([0,0,25,25,0,25,25])
uy9 = np.array([0,0,100,182,100,100,182])
uy10 = np.array([0,115,0,0,0,0,0])
uy11 = np.array([329,0,0,0,0,0,0])
uy12 = np.array([150,0,0,0,0,0,0])
uy13 = np.array([3,0,0,0,0,0,0])
uy14 = np.array([70,0,0,0,0,0,0])
uy15 = np.array([0,0,0,0,10,0,0])

uindex = np.arange(n_groups)
bar_width = 0.4

opacity = 1

plt.rcParams["font.family"] = "Times New Roman"
#fig, ax = plt.subplots(figsize=(7.5, 3.5))
fig, ax = plt.subplots(figsize=(16, 5.5))
ax.set_xlabel('xlabel',fontsize = 18)
ax.set_ylabel('ylabel', fontsize = 18)
ax.tick_params(labelsize=17)


ax.margins(0.05, None)
ax.tick_params(axis='ux', pad=10)


ax.bar(uindex, uy1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
ax.bar(uindex, uy2, bar_width, alpha=1, bottom=uy1, color='k',label='PXE', align='center', edgecolor='k')
ax.bar(uindex, uy11, bar_width, alpha=1, bottom=uy1+uy2, color='#006600', label='OS installation (Foreman)', align='center', edgecolor='#006600', hatch="\\\\")
ax.bar(uindex, uy12, bar_width, alpha=opacity, bottom=uy1+uy2+uy11, color='#ccd9ff', align='center', edgecolor='#001a66', hatch="xx")
ax.bar(uindex, uy13, bar_width, alpha=1, bottom=uy1+uy2+uy11+uy12, color='k',align='center', edgecolor='k')
ax.bar(uindex, uy14, bar_width, alpha=1, bottom=uy1+uy2+uy11+uy12+uy13, color='#d900d9',label='OS boot from local disk', align='center', edgecolor='k', hatch="|\\")
ax.bar(uindex, uy10, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6+uy7+uy8+uy9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
ax.bar(uindex, uy3, bar_width, alpha=opacity, bottom=uy1+uy2, color='#ccffcc',label='LinuxBoot Download using iPXE', align='center', edgecolor='#0066ff', hatch="\\\\")
ax.bar(uindex, uy4, bar_width, alpha=opacity, bottom=uy1+uy2+uy3, color='#0000e6',label='LinuxBoot Booting', align='center', edgecolor='#0000e6')
ax.bar(uindex, uy15, bar_width, alpha=1, bottom=uy1, color='#00e6e6', label="Downloading Tenant\nKernel and initrd",  align='center', edgecolor='#660000', hatch="+")
ax.bar(uindex, uy6, bar_width, alpha=opacity, bottom=uy1+uy2+uy3+uy4, color='#ffccff', label="Download Keylime Client", align='center', edgecolor='#4d004d', hatch="o")
ax.bar(uindex, uy7, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6, color='#ffe6e6', label="Attestation & Downloading\nTenant's Kernel and initrd",  align='center', edgecolor='#660000', hatch="+")
ax.bar(uindex, uy8, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6+uy7, color='#ff9900', label="Moving to tenant's network", align='center', edgecolor='#ff9900')
ax.bar(uindex, uy9, bar_width, alpha=1, bottom=uy1+uy2+uy3+uy4+uy6+uy7+uy8+uy15, color='#d9d9d9', label='Kexec into kernel & boot', align='center', edgecolor='k', hatch="|\\")

#ax.set_ylabel('Single Node\nProvisioning Times (Seconds)', fontsize=18)
#ax.set_xlabel("SecCloud Provisioning time with UEFI and LFUI", fontsize=18)
#ax.flatten()[-2].legend(loc="upper center", bbox_to_anchor=(0., 1.1, 2., .102), ncol=4, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=14)


plt.axvline(x=0.5, color='k', linestyle='-.')
plt.axvline(x=3.5, color='k', linestyle='-.')

plt.ylabel('Single Node\nProvisioning Times (Seconds)', fontsize=18)
plt.xlabel("", fontsize=17)
plt.xticks(uindex, ux)


handles, labels = ax.get_legend_handles_labels()
plt.legend( handles[::-1], labels[::-1], loc='center right', bbox_to_anchor=(1.002, -0.16, 0.34, 1.32), ncol=1, mode='expand', borderaxespad=0, prop={'size':15}, fontsize=18)

#plt.legend(loc='center right', bbox_to_anchor=(1.01, -0.16, 0.3, 1.32), ncol=1, mode='expand', borderaxespad=0, prop={'size':13}, fontsize=16, labelspacing=-3, frameon=False)




#plt.tight_layout()
plt.ylim([0,720])
#ax.set_xlim([-0.15,4.3])

plt.subplots_adjust(left=0.075, bottom=0.18, right=0.76, top=0.99, wspace=None, hspace=None)

pp = PdfPages('detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> figs/python/scaling.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})
#rcParams.update({'font.size': 13})
plt.style.use('classic')
import numpy as np
import matplotlib.gridspec as gridspec
gs = gridspec.GridSpec(2, 4)
gs.update(wspace=1)

plt.rcParams["font.family"] = "Times New Roman"
fig = plt.figure()

ax3 = plt.subplot2grid(shape=(5,4), loc=(0,0), rowspan=2, colspan=2)

#xInds = np.asarray([0,0.2,0.4,0.8,1.6])
xInds = np.asarray([0,0.2,0.4,0.6,0.8])

ax3.errorbar(xInds, (492,504,510,525,593), yerr=[8.58,10.85,6.34,8.08,33.68], fmt='g^', linestyle='dashed', linewidth=2, markersize=7, markerfacecolor='none', markeredgecolor='m', mew=2, ecolor='b', label='Attested Provisioning Time')
ax3.plot(xInds, (350,354,357,362,392), 'ro', label='Un-Attested Provisioning Time', linestyle='dashed', linewidth=2, markersize=7, markerfacecolor='none', markeredgecolor='b', mew=2)
ax3.set_ylim([0,701])
ax3.set_yticks([0,100,200,300, 400, 500, 600, 700])
ax3.set_yticklabels(['0', '100', '200', '300', '400', '500', '600', '700'], fontsize=14)
ax3.set_xlim([0,0.8])
#ax3.set_xticks([0,0.2,0.4,0.8,1.6])
ax3.set_xticks([0,0.2,0.4,0.6,0.8])
ax3.set_xticklabels(['1','2','4','8', '16'], fontsize=14)
ax3.xaxis.set_ticks_position('bottom')
ax3.yaxis.grid(True)
ax3.set_xlabel('Concurrent Provisioned Nodes', fontsize=16)
ax3.set_ylabel('Time (Seconds)', fontsize=16)


handles, labels = ax3.get_legend_handles_labels()
plt.legend(handles[::-1], labels[::-1], loc='best', bbox_to_anchor=(0.0, 0.0, 1.0, 1.3), ncol=1, mode='expand', borderaxespad=0, prop={'size':10}, fontsize=12)
plt.savefig('../scaling.pdf', bbox_inches='tight')
plt.savefig('../scaling.png', bbox_inches='tight')
#plt.close(fig)
plt.show()


==> figs/python/scaling__copy_.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as t
from matplotlib.backends.backend_pdf import PdfPages


fig = plt.figure()
ax = fig.add_axes([0.15, 0.14, 0.75, 0.65])
ax.set_xlabel('xlabel',fontsize = 15)
ax.set_ylabel('ylabel', fontsize = 15)
ax.tick_params(labelsize=17)

ax.set_xlim((1, 16))
ax.set_ylim((0, 600))

x = [1,2,4,8,12,16]
y1 = [395.8,412.4,412.8,433.6,459.2,501.4]
y2 = [258,262,265,270,278,300]

ax.set_xlabel('Number of bare-metal nodes provisioned concurrently')
ax.set_ylabel('Time (Seconds)')

#ax.set_xticklabels([0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16])
#ax.set_yticklabels([0,])

ax.errorbar(x, y1, yerr=[8.58,10.85,6.34,8.08,8.23,33.68], fmt='g^', linestyle='dashed', linewidth=3, markersize=9, markerfacecolor='none', markeredgecolor='b', mew=2, capsize=6, capthick=2, ecolor='b')
ax.errorbar(x, y2, fmt='ro', linestyle='dashed', linewidth=3, markersize=9, markerfacecolor='none', markeredgecolor='b', mew=2)

plt.legend(['Bolted Provisioning Time', 'M2 Provisioning Time'], loc="upper center", bbox_to_anchor=(0, 0.9, 1, 0.25), ncol=1, mode='expand', borderaxespad=0, prop={'size':15})

plt.grid()

pp = PdfPages('../scaling.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()

